Learned Distributed Image Compression with Multi-Scale Patch Matching in Feature Domain

Beyond achieving higher compression efficiency over classical image compression codecs, deep image compression is expected to be improved with additional side information, e.g., another image from a different perspective of the same scene. To better utilize the side information under the distributed compression scenario, the existing method (Ayzik and Avidan 2020) only implements patch matching at the image domain to solve the parallax problem caused by the difference in viewing points. However, the patch matching at the image domain is not robust to the variance of scale, shape, and illumination caused by the different viewing angles, and can not make full use of the rich texture information of the side information image. To resolve this issue, we propose Multi-Scale Feature Domain Patch Matching (MSFDPM) to fully utilizes side information at the decoder of the distributed image compression model. Specifically, MSFDPM consists of a side information feature extractor, a multi-scale feature domain patch matching module, and a multi-scale feature fusion network. Furthermore, we reuse inter-patch correlation from the shallow layer to accelerate the patch matching of the deep layer. Finally, we nd that our patch matching in a multi-scale feature domain further improves compression rate by about 20% compared with the patch matching method at image domain (Ayzik and Avidan 2020).

==> Learned Distributed Image Compression with Multi-Scale Patch Matching in Feature Domain/imgs/pdf2png.py <==
import os
import fitz
import pdb
import glob

pdf_dir = glob.glob('*.pdf')
#pdf_dir=['RGB_val_YUV_visual_simple.pdf']

def get_file():
    docunames = os.listdir()
    for docuname in docunames:
        if os.path.splitext(docuname)[1] == '.pdf':#目录下包含.pdf的文件
            pdf_dir.append(docuname)
            
def conver_img():
    for pdf in pdf_dir:
        #pdb.set_trace()
        doc = fitz.open(pdf)
        pdf_name = os.path.splitext(pdf)[0]
        for pg in range(doc.pageCount):
            page = doc[pg]
            rotate = int(0)
            # 每个尺寸的缩放系数为2，这将为我们生成分辨率提高四倍的图像。
            zoom_x = 2.0
            zoom_y = 2.0
            trans = fitz.Matrix(zoom_x, zoom_y).preRotate(rotate)
            pm = page.getPixmap(matrix=trans, alpha=False)
            pm.writePNG('%s.png' % pdf_name)
            
if __name__ == '__main__':
    get_file()
    conver_img()

==> Learned Distributed Image Compression with Multi-Scale Patch Matching in Feature Domain/imgs/vis/12_stereo_scene_image2_brightness15/crop_img.py <==
import os
import cv2
import pdb
import glob
import numpy as np

def imgBrightness(img1, c, b=0): # new_img = img * c + blank * (1 - c) + b
    rows, cols, channels = img1.shape
    blank = np.zeros([rows, cols, channels], img1.dtype)
    rst = cv2.addWeighted(img1, c, blank, 1-c, b)
    return rst

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    if 'msssim' in filename:
        cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)
    else:
        cv2.imwrite(os.path.join(save_dir, filename.split('.')[0]+'_crop.png'), img_crop)    

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'brightness_15' in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'brightness_15' in filename]
filename3 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'brightness_10' in filename]
filename4 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'brightness_10' in filename]
filename5 = [filename for filename in filenames if 'side_information' in filename]
#filename6 = [filename for filename in filenames if 'single_image' in filename]

assert len(filename1)==1 and len(filename2)==1 and len(filename3)==1 and len(filename4)==1 and len(filename5)==1
filename1 = filename1[0]
filename2 = filename2[0]
filename3 = filename3[0]
filename4 = filename4[0]
filename5 = filename5[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
img3 = cv2.imread(filename3)
img4 = cv2.imread(filename4)
img5 = cv2.imread(filename5)

adjustment_brightness_c = 1.5
img6 = imgBrightness(img5, adjustment_brightness_c)

H, W = img1.shape[:2]

H_begin = 50
H_length = 160
W_begin = 390
W_length = int(H_length*5/4)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)
crop_write(img3, filename3, H_begin, H_length, W_begin, W_length)
crop_write(img4, filename4, H_begin, H_length, W_begin, W_length)
crop_write(img5, filename5, H_begin, H_length, W_begin, W_length)
str_brightness = ''.join(str(adjustment_brightness_c).split('.'))
crop_write(img6, filename5.split('.')[0] + '_brightness_' + str_brightness + '.png', H_begin, H_length, W_begin, W_length)


==> Learned Distributed Image Compression with Multi-Scale Patch Matching in Feature Domain/imgs/vis/15_stereo_scene_image2_scale_075/crop_img.py <==
import os
from tkinter.tix import Tree
import cv2
import pdb
import glob
import numpy as np

def imgBrightness(img1, c, b=0): # new_img = img * c + blank * (1 - c) + b
    rows, cols, channels = img1.shape
    blank = np.zeros([rows, cols, channels], img1.dtype)
    rst = cv2.addWeighted(img1, c, blank, 1-c, b)
    return rst

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    if 'msssim' in filename:
        cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)
    else:
        cv2.imwrite(os.path.join(save_dir, filename.split('.')[0]+'_crop.png'), img_crop)    

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'scale_075' in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'scale_075' in filename]
filename3 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'scale_10' in filename]
filename4 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'scale_10' in filename]
filename5 = [filename for filename in filenames if 'side_information' in filename]
#filename6 = [filename for filename in filenames if 'single_image' in filename]

assert len(filename1)==1 and len(filename2)==1 and len(filename3)==1 and len(filename4)==1 and len(filename5)==1
filename1 = filename1[0]
filename2 = filename2[0]
filename3 = filename3[0]
filename4 = filename4[0]
filename5 = filename5[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
img3 = cv2.imread(filename3)
img4 = cv2.imread(filename4)
img5 = cv2.imread(filename5)

adjust_brightness = False
adjust_scale = True

brightness = 1.5
scale = 0.75

if adjust_brightness: 
    img6 = imgBrightness(img5, brightness)
elif adjust_scale:
    H, W, C = img5.shape   
    crop_size = (int(W * scale), int(H * scale))  
    img6 = cv2.resize(img5, crop_size)
    pdb.set_trace()
    half_pad_ratio = (1-scale)/2
    img6 = cv2.copyMakeBorder(img6
            , int(H * half_pad_ratio), H - int(H * half_pad_ratio) - int(H * scale)
            , int(W * half_pad_ratio), W - int(W * half_pad_ratio) - int(W * scale)
            , cv2.BORDER_CONSTANT, value = (0, 0, 0)) 

           

H, W = img1.shape[:2]

H_begin = 220
H_length = 150
W_begin = 750
W_length = int(H_length*5/4)

if adjust_scale:
    H_begin_scale = int(((H_begin + H_length/2) - (H/2))*scale + (H/2) - H_length/2)
    W_begin_scale = int(((W_begin + W_length/2) - (W/2))*scale + (W/2) - W_length/2)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)
crop_write(img3, filename3, H_begin, H_length, W_begin, W_length)
crop_write(img4, filename4, H_begin, H_length, W_begin, W_length)
crop_write(img5, filename5, H_begin, H_length, W_begin, W_length)

if adjust_brightness:
    str_brightness = ''.join(str(brightness).split('.'))
    crop_write(img6, filename5.split('.')[0] + '_brightness_' + str_brightness + '.png', H_begin, H_length, W_begin, W_length)
elif adjust_scale:
    str_scale = ''.join(str(scale).split('.'))
    crop_write(img6, filename5.split('.')[0] + '_scale_' + str_scale + '.png', H_begin_scale, H_length, W_begin_scale, W_length)

==> Learned Distributed Image Compression with Multi-Scale Patch Matching in Feature Domain/imgs/vis/16_general_stereo_image3_brightness06/crop_img.py <==
import os
import cv2
import pdb
import glob
import numpy as np

def imgBrightness(img1, c, b=0): # new_img = img * c + blank * (1 - c) + b
    rows, cols, channels = img1.shape
    blank = np.zeros([rows, cols, channels], img1.dtype)
    rst = cv2.addWeighted(img1, c, blank, 1-c, b)
    return rst

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    if 'msssim' in filename:
        cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)
    else:
        cv2.imwrite(os.path.join(save_dir, filename.split('.')[0]+'_crop.png'), img_crop)    

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'brightness_06' in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'brightness_06' in filename]
filename3 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'brightness_10' in filename]
filename4 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'brightness_10' in filename]
filename5 = [filename for filename in filenames if 'side_information' in filename]
#filename6 = [filename for filename in filenames if 'single_image' in filename]

assert len(filename1)==1 and len(filename2)==1 and len(filename3)==1 and len(filename4)==1 and len(filename5)==1
filename1 = filename1[0]
filename2 = filename2[0]
filename3 = filename3[0]
filename4 = filename4[0]
filename5 = filename5[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
img3 = cv2.imread(filename3)
img4 = cv2.imread(filename4)
img5 = cv2.imread(filename5)

adjustment_brightness_c = 0.6
img6 = imgBrightness(img5, adjustment_brightness_c)

H, W = img1.shape[:2]

H_begin = 0
H_length = 360
W_begin = 700
W_length = int(H_length*5/4)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)
crop_write(img3, filename3, H_begin, H_length, W_begin, W_length)
crop_write(img4, filename4, H_begin, H_length, W_begin, W_length)
crop_write(img5, filename5, H_begin, H_length, W_begin, W_length)
str_brightness = ''.join(str(adjustment_brightness_c).split('.'))
crop_write(img6, filename5.split('.')[0] + '_brightness_' + str_brightness + '.png', H_begin, H_length, W_begin, W_length)


==> Learned Distributed Image Compression with Multi-Scale Patch Matching in Feature Domain/imgs/vis/17_general_stereo_image3_brightness25/crop_img.py <==
import os
import cv2
import pdb
import glob
import numpy as np

def imgBrightness(img1, c, b=0): # new_img = img * c + blank * (1 - c) + b
    rows, cols, channels = img1.shape
    blank = np.zeros([rows, cols, channels], img1.dtype)
    rst = cv2.addWeighted(img1, c, blank, 1-c, b)
    return rst

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    if 'msssim' in filename:
        cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)
    else:
        cv2.imwrite(os.path.join(save_dir, filename.split('.')[0]+'_crop.png'), img_crop)    

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'brightness_25' in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'brightness_25' in filename]
filename3 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'brightness_10' in filename]
filename4 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'brightness_10' in filename]
filename5 = [filename for filename in filenames if 'side_information' in filename]
#filename6 = [filename for filename in filenames if 'single_image' in filename]

assert len(filename1)==1 and len(filename2)==1 and len(filename3)==1 and len(filename4)==1 and len(filename5)==1
filename1 = filename1[0]
filename2 = filename2[0]
filename3 = filename3[0]
filename4 = filename4[0]
filename5 = filename5[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
img3 = cv2.imread(filename3)
img4 = cv2.imread(filename4)
img5 = cv2.imread(filename5)

adjustment_brightness_c = 2.5
img6 = imgBrightness(img5, adjustment_brightness_c)

H, W = img1.shape[:2]

H_begin = 100
H_length = 260
W_begin = 100
W_length = int(H_length*5/4)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)
crop_write(img3, filename3, H_begin, H_length, W_begin, W_length)
crop_write(img4, filename4, H_begin, H_length, W_begin, W_length)
crop_write(img5, filename5, H_begin, H_length, W_begin, W_length)
str_brightness = ''.join(str(adjustment_brightness_c).split('.'))
crop_write(img6, filename5.split('.')[0] + '_brightness_' + str_brightness + '.png', H_begin, H_length, W_begin, W_length)


==> Learned Distributed Image Compression with Multi-Scale Patch Matching in Feature Domain/imgs/vis/1_scene_image2/crop_img.py <==
import os
import cv2
import pdb
import glob

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename]
assert len(filename1)==1 and len(filename2)==1
filename1 = filename1[0]
filename2 = filename2[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
H, W = img1.shape[:2]

H_begin = 90
H_length = 120
W_begin = 800
W_length = int(H_length*5/4)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)


==> Learned Distributed Image Compression with Multi-Scale Patch Matching in Feature Domain/imgs/vis/5_scene_image2/crop_img.py <==
import os
import cv2
import pdb
import glob

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename]
assert len(filename1)==1 and len(filename2)==1
filename1 = filename1[0]
filename2 = filename2[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
H, W = img1.shape[:2]

H_begin = 0
H_length = 200
W_begin = 250
W_length = int(H_length*5/4)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)


==> Learned Distributed Image Compression with Multi-Scale Patch Matching in Feature Domain/imgs/vis/6_scene_image2_bright_06/crop_img.py <==
import os
import cv2
import pdb
import glob
import numpy as np

def imgBrightness(img1, c, b=0): # new_img = img * c + blank * (1 - c) + b
    rows, cols, channels = img1.shape
    blank = np.zeros([rows, cols, channels], img1.dtype)
    rst = cv2.addWeighted(img1, c, blank, 1-c, b)
    return rst

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    if 'msssim' in filename:
        cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)
    else:
        cv2.imwrite(os.path.join(save_dir, filename.split('.')[0]+'_crop.png'), img_crop)    

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'brightness_06' in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'brightness_06' in filename]
filename3 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'brightness_10' in filename]
filename4 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'brightness_10' in filename]
filename5 = [filename for filename in filenames if 'side_information' in filename]
#filename6 = [filename for filename in filenames if 'single_image' in filename]

assert len(filename1)==1 and len(filename2)==1 and len(filename3)==1 and len(filename4)==1 and len(filename5)==1
filename1 = filename1[0]
filename2 = filename2[0]
filename3 = filename3[0]
filename4 = filename4[0]
filename5 = filename5[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
img3 = cv2.imread(filename3)
img4 = cv2.imread(filename4)
img5 = cv2.imread(filename5)

adjustment_brightness_c = 0.6
img6 = imgBrightness(img5, adjustment_brightness_c)

H, W = img1.shape[:2]

H_begin = 110
H_length = 150
W_begin = 690
W_length = int(H_length*5/4)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)
crop_write(img3, filename3, H_begin, H_length, W_begin, W_length)
crop_write(img4, filename4, H_begin, H_length, W_begin, W_length)
crop_write(img5, filename5, H_begin, H_length, W_begin, W_length)
str_brightness = ''.join(str(adjustment_brightness_c).split('.'))
crop_write(img6, filename5.split('.')[0] + '_brightness_' + str_brightness + '.png', H_begin, H_length, W_begin, W_length)


==> Learned Distributed Image Compression with Multi-Scale Patch Matching in Feature Domain/imgs/vis/7_scene_image2/crop_img.py <==
import os
import cv2
import pdb
import glob

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename]
assert len(filename1)==1 and len(filename2)==1
filename1 = filename1[0]
filename2 = filename2[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
H, W = img1.shape[:2]

H_begin = 0
H_length = 200
W_begin = 620
W_length = int(H_length*5/4)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)


==> Learned Distributed Image Compression with Multi-Scale Patch Matching in Feature Domain/imgs/vis/8_scene_image2/crop_img.py <==
import os
import cv2
import pdb
import glob

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename]
assert len(filename1)==1 and len(filename2)==1
filename1 = filename1[0]
filename2 = filename2[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
H, W = img1.shape[:2]

H_begin = 50
H_length = 280
W_begin = 160
W_length = int(H_length*5/4)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)


==> imgs/pdf2png.py <==
import os
import fitz
import pdb
import glob

pdf_dir = glob.glob('*.pdf')
#pdf_dir=['RGB_val_YUV_visual_simple.pdf']

def get_file():
    docunames = os.listdir()
    for docuname in docunames:
        if os.path.splitext(docuname)[1] == '.pdf':#目录下包含.pdf的文件
            pdf_dir.append(docuname)
            
def conver_img():
    for pdf in pdf_dir:
        #pdb.set_trace()
        doc = fitz.open(pdf)
        pdf_name = os.path.splitext(pdf)[0]
        for pg in range(doc.pageCount):
            page = doc[pg]
            rotate = int(0)
            # 每个尺寸的缩放系数为2，这将为我们生成分辨率提高四倍的图像。
            zoom_x = 2.0
            zoom_y = 2.0
            trans = fitz.Matrix(zoom_x, zoom_y).preRotate(rotate)
            pm = page.getPixmap(matrix=trans, alpha=False)
            pm.writePNG('%s.png' % pdf_name)
            
if __name__ == '__main__':
    get_file()
    conver_img()

==> imgs/vis/12_stereo_scene_image2_brightness15/crop_img.py <==
import os
import cv2
import pdb
import glob
import numpy as np

def imgBrightness(img1, c, b=0): # new_img = img * c + blank * (1 - c) + b
    rows, cols, channels = img1.shape
    blank = np.zeros([rows, cols, channels], img1.dtype)
    rst = cv2.addWeighted(img1, c, blank, 1-c, b)
    return rst

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    if 'msssim' in filename:
        cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)
    else:
        cv2.imwrite(os.path.join(save_dir, filename.split('.')[0]+'_crop.png'), img_crop)    

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'brightness_15' in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'brightness_15' in filename]
filename3 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'brightness_10' in filename]
filename4 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'brightness_10' in filename]
filename5 = [filename for filename in filenames if 'side_information' in filename]
#filename6 = [filename for filename in filenames if 'single_image' in filename]

assert len(filename1)==1 and len(filename2)==1 and len(filename3)==1 and len(filename4)==1 and len(filename5)==1
filename1 = filename1[0]
filename2 = filename2[0]
filename3 = filename3[0]
filename4 = filename4[0]
filename5 = filename5[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
img3 = cv2.imread(filename3)
img4 = cv2.imread(filename4)
img5 = cv2.imread(filename5)

adjustment_brightness_c = 1.5
img6 = imgBrightness(img5, adjustment_brightness_c)

H, W = img1.shape[:2]

H_begin = 50
H_length = 160
W_begin = 390
W_length = int(H_length*5/4)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)
crop_write(img3, filename3, H_begin, H_length, W_begin, W_length)
crop_write(img4, filename4, H_begin, H_length, W_begin, W_length)
crop_write(img5, filename5, H_begin, H_length, W_begin, W_length)
str_brightness = ''.join(str(adjustment_brightness_c).split('.'))
crop_write(img6, filename5.split('.')[0] + '_brightness_' + str_brightness + '.png', H_begin, H_length, W_begin, W_length)


==> imgs/vis/15_stereo_scene_image2_scale_075/crop_img.py <==
import os
from tkinter.tix import Tree
import cv2
import pdb
import glob
import numpy as np

def imgBrightness(img1, c, b=0): # new_img = img * c + blank * (1 - c) + b
    rows, cols, channels = img1.shape
    blank = np.zeros([rows, cols, channels], img1.dtype)
    rst = cv2.addWeighted(img1, c, blank, 1-c, b)
    return rst

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    if 'msssim' in filename:
        cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)
    else:
        cv2.imwrite(os.path.join(save_dir, filename.split('.')[0]+'_crop.png'), img_crop)    

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'scale_075' in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'scale_075' in filename]
filename3 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'scale_10' in filename]
filename4 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'scale_10' in filename]
filename5 = [filename for filename in filenames if 'side_information' in filename]
#filename6 = [filename for filename in filenames if 'single_image' in filename]

assert len(filename1)==1 and len(filename2)==1 and len(filename3)==1 and len(filename4)==1 and len(filename5)==1
filename1 = filename1[0]
filename2 = filename2[0]
filename3 = filename3[0]
filename4 = filename4[0]
filename5 = filename5[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
img3 = cv2.imread(filename3)
img4 = cv2.imread(filename4)
img5 = cv2.imread(filename5)

adjust_brightness = False
adjust_scale = True

brightness = 1.5
scale = 0.75

if adjust_brightness: 
    img6 = imgBrightness(img5, brightness)
elif adjust_scale:
    H, W, C = img5.shape   
    crop_size = (int(W * scale), int(H * scale))  
    img6 = cv2.resize(img5, crop_size)
    pdb.set_trace()
    half_pad_ratio = (1-scale)/2
    img6 = cv2.copyMakeBorder(img6
            , int(H * half_pad_ratio), H - int(H * half_pad_ratio) - int(H * scale)
            , int(W * half_pad_ratio), W - int(W * half_pad_ratio) - int(W * scale)
            , cv2.BORDER_CONSTANT, value = (0, 0, 0)) 

           

H, W = img1.shape[:2]

H_begin = 220
H_length = 150
W_begin = 750
W_length = int(H_length*5/4)

if adjust_scale:
    H_begin_scale = int(((H_begin + H_length/2) - (H/2))*scale + (H/2) - H_length/2)
    W_begin_scale = int(((W_begin + W_length/2) - (W/2))*scale + (W/2) - W_length/2)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)
crop_write(img3, filename3, H_begin, H_length, W_begin, W_length)
crop_write(img4, filename4, H_begin, H_length, W_begin, W_length)
crop_write(img5, filename5, H_begin, H_length, W_begin, W_length)

if adjust_brightness:
    str_brightness = ''.join(str(brightness).split('.'))
    crop_write(img6, filename5.split('.')[0] + '_brightness_' + str_brightness + '.png', H_begin, H_length, W_begin, W_length)
elif adjust_scale:
    str_scale = ''.join(str(scale).split('.'))
    crop_write(img6, filename5.split('.')[0] + '_scale_' + str_scale + '.png', H_begin_scale, H_length, W_begin_scale, W_length)

==> imgs/vis/16_general_stereo_image3_brightness06/crop_img.py <==
import os
import cv2
import pdb
import glob
import numpy as np

def imgBrightness(img1, c, b=0): # new_img = img * c + blank * (1 - c) + b
    rows, cols, channels = img1.shape
    blank = np.zeros([rows, cols, channels], img1.dtype)
    rst = cv2.addWeighted(img1, c, blank, 1-c, b)
    return rst

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    if 'msssim' in filename:
        cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)
    else:
        cv2.imwrite(os.path.join(save_dir, filename.split('.')[0]+'_crop.png'), img_crop)    

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'brightness_06' in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'brightness_06' in filename]
filename3 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'brightness_10' in filename]
filename4 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'brightness_10' in filename]
filename5 = [filename for filename in filenames if 'side_information' in filename]
#filename6 = [filename for filename in filenames if 'single_image' in filename]

assert len(filename1)==1 and len(filename2)==1 and len(filename3)==1 and len(filename4)==1 and len(filename5)==1
filename1 = filename1[0]
filename2 = filename2[0]
filename3 = filename3[0]
filename4 = filename4[0]
filename5 = filename5[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
img3 = cv2.imread(filename3)
img4 = cv2.imread(filename4)
img5 = cv2.imread(filename5)

adjustment_brightness_c = 0.6
img6 = imgBrightness(img5, adjustment_brightness_c)

H, W = img1.shape[:2]

H_begin = 0
H_length = 360
W_begin = 700
W_length = int(H_length*5/4)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)
crop_write(img3, filename3, H_begin, H_length, W_begin, W_length)
crop_write(img4, filename4, H_begin, H_length, W_begin, W_length)
crop_write(img5, filename5, H_begin, H_length, W_begin, W_length)
str_brightness = ''.join(str(adjustment_brightness_c).split('.'))
crop_write(img6, filename5.split('.')[0] + '_brightness_' + str_brightness + '.png', H_begin, H_length, W_begin, W_length)


==> imgs/vis/17_general_stereo_image3_brightness25/crop_img.py <==
import os
import cv2
import pdb
import glob
import numpy as np

def imgBrightness(img1, c, b=0): # new_img = img * c + blank * (1 - c) + b
    rows, cols, channels = img1.shape
    blank = np.zeros([rows, cols, channels], img1.dtype)
    rst = cv2.addWeighted(img1, c, blank, 1-c, b)
    return rst

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    if 'msssim' in filename:
        cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)
    else:
        cv2.imwrite(os.path.join(save_dir, filename.split('.')[0]+'_crop.png'), img_crop)    

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'brightness_25' in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'brightness_25' in filename]
filename3 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'brightness_10' in filename]
filename4 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'brightness_10' in filename]
filename5 = [filename for filename in filenames if 'side_information' in filename]
#filename6 = [filename for filename in filenames if 'single_image' in filename]

assert len(filename1)==1 and len(filename2)==1 and len(filename3)==1 and len(filename4)==1 and len(filename5)==1
filename1 = filename1[0]
filename2 = filename2[0]
filename3 = filename3[0]
filename4 = filename4[0]
filename5 = filename5[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
img3 = cv2.imread(filename3)
img4 = cv2.imread(filename4)
img5 = cv2.imread(filename5)

adjustment_brightness_c = 2.5
img6 = imgBrightness(img5, adjustment_brightness_c)

H, W = img1.shape[:2]

H_begin = 100
H_length = 260
W_begin = 100
W_length = int(H_length*5/4)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)
crop_write(img3, filename3, H_begin, H_length, W_begin, W_length)
crop_write(img4, filename4, H_begin, H_length, W_begin, W_length)
crop_write(img5, filename5, H_begin, H_length, W_begin, W_length)
str_brightness = ''.join(str(adjustment_brightness_c).split('.'))
crop_write(img6, filename5.split('.')[0] + '_brightness_' + str_brightness + '.png', H_begin, H_length, W_begin, W_length)


==> imgs/vis/1_scene_image2/crop_img.py <==
import os
import cv2
import pdb
import glob

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename]
assert len(filename1)==1 and len(filename2)==1
filename1 = filename1[0]
filename2 = filename2[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
H, W = img1.shape[:2]

H_begin = 90
H_length = 120
W_begin = 800
W_length = int(H_length*5/4)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)


==> imgs/vis/5_scene_image2/crop_img.py <==
import os
import cv2
import pdb
import glob

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename]
assert len(filename1)==1 and len(filename2)==1
filename1 = filename1[0]
filename2 = filename2[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
H, W = img1.shape[:2]

H_begin = 0
H_length = 200
W_begin = 250
W_length = int(H_length*5/4)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)


==> imgs/vis/6_scene_image2_bright_06/crop_img.py <==
import os
import cv2
import pdb
import glob
import numpy as np

def imgBrightness(img1, c, b=0): # new_img = img * c + blank * (1 - c) + b
    rows, cols, channels = img1.shape
    blank = np.zeros([rows, cols, channels], img1.dtype)
    rst = cv2.addWeighted(img1, c, blank, 1-c, b)
    return rst

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    if 'msssim' in filename:
        cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)
    else:
        cv2.imwrite(os.path.join(save_dir, filename.split('.')[0]+'_crop.png'), img_crop)    

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'brightness_06' in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'brightness_06' in filename]
filename3 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename and 'brightness_10' in filename]
filename4 = [filename for filename in filenames if 'MSFDPM_img' in filename and 'brightness_10' in filename]
filename5 = [filename for filename in filenames if 'side_information' in filename]
#filename6 = [filename for filename in filenames if 'single_image' in filename]

assert len(filename1)==1 and len(filename2)==1 and len(filename3)==1 and len(filename4)==1 and len(filename5)==1
filename1 = filename1[0]
filename2 = filename2[0]
filename3 = filename3[0]
filename4 = filename4[0]
filename5 = filename5[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
img3 = cv2.imread(filename3)
img4 = cv2.imread(filename4)
img5 = cv2.imread(filename5)

adjustment_brightness_c = 0.6
img6 = imgBrightness(img5, adjustment_brightness_c)

H, W = img1.shape[:2]

H_begin = 110
H_length = 150
W_begin = 690
W_length = int(H_length*5/4)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)
crop_write(img3, filename3, H_begin, H_length, W_begin, W_length)
crop_write(img4, filename4, H_begin, H_length, W_begin, W_length)
crop_write(img5, filename5, H_begin, H_length, W_begin, W_length)
str_brightness = ''.join(str(adjustment_brightness_c).split('.'))
crop_write(img6, filename5.split('.')[0] + '_brightness_' + str_brightness + '.png', H_begin, H_length, W_begin, W_length)


==> imgs/vis/7_scene_image2/crop_img.py <==
import os
import cv2
import pdb
import glob

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename]
assert len(filename1)==1 and len(filename2)==1
filename1 = filename1[0]
filename2 = filename2[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
H, W = img1.shape[:2]

H_begin = 0
H_length = 200
W_begin = 620
W_length = int(H_length*5/4)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)


==> imgs/vis/8_scene_image2/crop_img.py <==
import os
import cv2
import pdb
import glob

def crop_write(img, filename, H_begin, H_length, W_begin, W_length):
    img_crop = img[H_begin:H_begin+H_length, W_begin:W_begin+W_length]
    cv2.imwrite(os.path.join(save_dir, filename.split('_msssim')[0]+'_crop.png'), img_crop)

filenames = glob.glob('*.png')
filename1 = [filename for filename in filenames if 'MSFDPM' in filename and 'img' not in filename]
filename2 = [filename for filename in filenames if 'MSFDPM_img' in filename]
assert len(filename1)==1 and len(filename2)==1
filename1 = filename1[0]
filename2 = filename2[0]

img1 = cv2.imread(filename1)
img2 = cv2.imread(filename2)
H, W = img1.shape[:2]

H_begin = 50
H_length = 280
W_begin = 160
W_length = int(H_length*5/4)

save_dir = 'crop/'
if not os.path.exists(save_dir):
    os.makedirs(save_dir)

crop_write(img1, filename1, H_begin, H_length, W_begin, W_length)
crop_write(img2, filename2, H_begin, H_length, W_begin, W_length)

